On Tuza's Conjecture in Dense Graphs

In 1982, Tuza conjectured that the size $\tau(G)$ of a minimum set of edges that intersects every triangle of a graph $G$ is at most twice the size $\nu(G)$ of a maximum set of edge-disjoint triangles of $G$. This conjecture was proved for several graph classes. In this paper, we present three results regarding Tuza's Conjecture for dense graphs. By using a probabilistic argument, Tuza proved its conjecture for graphs on $n$ vertices with minimum degree at least $\frac{7n}{8}$. We extend this technique to show that Tuza's conjecture is valid for split graphs with minimum degree at least $\frac{3n}{5}$; and that $\tau(G) < \frac{28}{15}\nu(G)$ for every tripartite graph with minimum degree more than $\frac{33n}{56}$. Finally, we show that $\tau(G)\leq \frac{3}{2}\nu(G)$ when $G$ is a complete 4-partite graph. Moreover, this bound is tight.

==> 4partite.cpp <==
#include <bits/stdc++.h>

#define F first
#define S second
#define PB push_back
#define MP make_pair

#define all(x) begin(x), end(x)
#define sz(x) (int)(x).size()
#define FOR(i, a, b) for (int i = (a); i <= (b); i++)
#define ROF(i, a, b) for (int i = (a); i >= (b); i--)
#define FASTIO                        \
    ios_base::sync_with_stdio(false); \
    cin.tie(0);                       \
    cout.tie(0);

using namespace std;

typedef long long ll;
typedef long double ld;
typedef unsigned long long ull;
typedef pair<int, int> pii;
typedef pair<ll, ll> pll;
typedef vector<int> vi;
typedef vector<ll> vll;
typedef vector<char> vc;
typedef vector<bool> vb;

const int INF = 1e9 + 10;
const ll MOD = 1e9 + 7;
const int N = 2e5 + 100;

double f(double a, double b, double c, double d) {
    double x = 2*a*d + 2*b*c;
    double y = 2*a*d+a*c-2*c-2*d;
    return x/y;
}

double g(double a, double b, double c, double d) {
    double x = 2*a*d + 2*b*c;
    double y = 2*a*b;
    return x/y;
}

int main()
{
    int A,B,C,D;
    A=15;B=10;C=10;D=10;
    FOR(a, 2, A)
        FOR(b, 1, a)
            FOR(c, 1, b)
                FOR(d, 1, c) {
                    if (a>c+d) continue;
                    double r1 = f(a,b,c,d);
                    double r2 = g(a,b,c,d);
                    double r = min (r1,r2);
                    //if (r!=1.5) continue;
                    if (r<1.5) continue;
                    cout << "a=" << a <<  " b=" << b << " c=" << c << " d=" << d << endl;
                    cout << r << endl;
                }
}

==> 4partite2.cpp <==
#include <bits/stdc++.h>

#define F first
#define S second
#define PB push_back
#define MP make_pair

#define all(x) begin(x), end(x)
#define sz(x) (int)(x).size()
#define FOR(i, a, b) for (int i = (a); i <= (b); i++)
#define ROF(i, a, b) for (int i = (a); i >= (b); i--)
#define FASTIO                        \
    ios_base::sync_with_stdio(false); \
    cin.tie(0);                       \
    cout.tie(0);

using namespace std;

typedef long long ll;
typedef long double ld;
typedef unsigned long long ull;
typedef pair<int, int> pii;
typedef pair<ll, ll> pll;
typedef vector<int> vi;
typedef vector<ll> vll;
typedef vector<char> vc;
typedef vector<bool> vb;

const int INF = 1e9 + 10;
const ll MOD = 1e9 + 7;
const int N = 2e5 + 100;

double h(double a, double b, double c, double d) {
    double x = a*d + b*c;
    double y = 3*a*b/2 + 3*(c+d-a)*(c+d-a)/8;
    return y-x;
}

double j(double a, double b, double c, double d) {
    double x = b*c + 3*(c+d)/2;
    double y = a*d/2 + 3*a*c/4;
    return x-y;
}

double k(double a, double b, double c, double d) {
    double x = a*d + b*c;
    double y =  a*(b*c+b*d+c*d)/(b+c+1);
    //double y =  (b*c+b*d+c*d)/2;
    return 3*x/2-x;
}

int main()
{
    int A,B,C,D;
    A=5;
    FOR(a, 1, A)
        FOR(b, 1, a)
            FOR(c, 1, b)
                FOR(d, 1, c) {
                    //if (a>c+d) continue;
                    //if (b+1>2*d or 2*d > c+8) continue;                    
                    if (h(a,b,c,d)>0 and k(a,b,c,d)>0)   {
                        cout << "a=" << a <<  " b=" << b << " c=" << c << " d=" << d << endl;   
                        cout << "h=" << h(a,b,c,d) << endl;
                        //cout << "j=" << j(a,b,c,d) << endl;
                        cout << "k=" << k(a,b,c,d) << endl;
                    }
                }
}

==> 4partite3.cpp <==
#include <bits/stdc++.h>

#define F first
#define S second
#define PB push_back
#define MP make_pair

#define all(x) begin(x), end(x)
#define sz(x) (int)(x).size()
#define FOR(i, a, b) for (int i = (a); i <= (b); i++)
#define ROF(i, a, b) for (int i = (a); i >= (b); i--)
#define FASTIO                        \
    ios_base::sync_with_stdio(false); \
    cin.tie(0);                       \
    cout.tie(0);

using namespace std;

typedef long long ll;
typedef long double ld;
typedef unsigned long long ull;
typedef pair<int, int> pii;
typedef pair<ll, ll> pll;
typedef vector<int> vi;
typedef vector<ll> vll;
typedef vector<char> vc;
typedef vector<bool> vb;

const int INF = 1e9 + 10;
const ll MOD = 1e9 + 7;
const int N = 2e5 + 100;

double T(double a, double b, double c, double d) {
    double x = a*d + b*c;    
    return x;
}

double P1(double a, double b, double c, double d) {
    double y =  (1.0*a*(b*c+b*d+c*d))/(1.0*(b+c+1));    
    return y;
}

double P2(double a, double b, double c, double d) {
    double y = a*b + (((c+d-a)*(c+d-a)-1)*1.0)/4.0;
    return y;
}

int main()
{
    int A,B,C,D;
    A=5;
    FOR(a, 2, 8)
        FOR(d, ceil(2.0*a/3.0), a) {
            cout << "a=" << a << " d=" <<  d << " ";
            cout << T(a,a,a,d) << " ";
            cout << P1(a,a,a,d) << " ";
            cout << P2(a,a,a,d) << " ";
            cout << ceil(P1(a,a,a,d)) << " ";
            cout << ceil(P2(a,a,a,d)) << " ";
            cout << T(a,a,a,d)/max(ceil(P1(a,a,a,d)),ceil(P2(a,a,a,d)))  << endl;
            cout << 1.5*max(P1(a,a,a,d),P2(a,a,a,d)) -  T(a,a,a,d) << endl;
        }

    
    
}
